Grazing, non-transiting disintegrating exoplanets observed with the planned Ariel space observatory -- A case study using Kepler-1520b

Disintegrating/evaporating rocky exoplanets can be observed not only as transiting planets, but also in a grazing, non-transiting regime, where the solid body of the planet does not transit, but part of the comet-like tail can transit. In this case the forward scattering on the escaping particles is the dominant process, which amplifies the photometric signal of the parent star detected by the observer. The change in the flux is small, about 10^-3 (1000 ppm) at the best properties of the planetary system, but if the observation is enough precise, the detection is possible. The planned Ariel space observatory is designed to achieve a stability of < 100 ppm (the goal is 10 ppm) over the temporal bandwidth of the transit, typically less than 10 hours. In this case study we took the disintegrating exoplanet Kepler-1520b and changed the orbital properties of the system to get a grazing, non-transiting orbit scenario, and investigated, how different particle sizes, species, Ariel observational channels, and other factors affect the amplitude of the forward-scattering peak, and the detectability of the scattering event. Our most important result is that the forward-scattering amplitude is not sensitive to the dust composition, but is very sensitive to the particle size, observational channel, and other factors. These factors can reduce mainly the detectability of 1-micron grains. 0.1-micron grains will be detectable at short wavelengths. 0.01-micron grains generate long and very small forward scattering amplitude, which is below the detection limit. Based on our results we can conclude that using Ariel will be possible to detect and investigate not only transiting, but also grazing, non-transiting disintegrating exoplanets based on the forward scattering. From the viewpoint of such objects the big advantage of Ariel will be the possibility of multiwavelength observations.

==> convert.sh <==
#!/bin/sh
latex ariel_kic1255_v3.tex
latex ariel_kic1255_v3.tex
dvips -f ariel_kic1255_v3 > ariel_kic1255_v3.ps
ps2pdf ariel_kic1255_v3.ps
evince ariel_kic1255_v3.pdf &

